BEHAVE: Real-Time Modeling of Human Systems as Observable Complex Dynamical Systems and Operational Objects for Physical AI

A robot can track every person and still fail to see the system those people form. BEHAVE treats an interacting human group as a complex dynamical system: a HumanSystem, an observable, persistent, relational object whose state is carried partly by interaction structure. It is therefore neither explicit in independent individual-track representations nor reducible to simple aggregates. We call this operational emergence. On public pedestrian data, interaction evidence improves group discrimination beyond proximity (AUC 0.896->0.933). On 24 bottleneck runs, future-calm and future-breakdown moments matched on density, mean speed, flow and speed dispersion differ in neighbour-level organization under run-level inference (p=0.028). From interaction evidence K, BEHAVE constructs conservative routing P and local dynamics J=-D+GP, separating routing from gain and relaxation. Stability, critical modes and response become explicit model quantities. We derive exact bounds on what topology can change in collective stability, and conditions under which an observable is blind to the mode becoming unstable. In a causal real-data stress test, the coupled operator improves held-out local dynamics over self-only relaxation by 4.5%. The fitted stability margin St is prospectively associated with future throughput loss but overlaps with lag-1 autocorrelation and self-only relaxation; we read it as a model-based early-warning quantity, not a superior scalar alarm. For Physical AI, the HumanSystem provides a real-time human-side object between perception and action. A robot or scheduler can query group state, structure, critical modes and forced response. Action-conditioned stability changes are reported only when supported by identified changes in human dynamics or signed human-machine coupling. Mixed human-machine systems are represented through a joint Jacobian.

==> anc/README.txt <==
BEHAVE v2 ancillary analysis scripts

Public Juelich 2021 bottleneck trajectories are not redistributed here.
Example commands after downloading/unpacking the trajectory .txt files:

python julich_matched_state_robust.py '/path/to/trajectories/*.txt'
python julich_operator_stress_test.py '/path/to/trajectories/*.txt'
python julich_ews_baselines.py '/path/to/trajectories/*.txt'
python action_external_forcing_demo.py

The theorem/figure scripts are self-contained:
python verify_theorem.py
python make_figures.py


==> anc/action_external_forcing_demo.py <==
#!/usr/bin/env python3
"""Physical-AI toy map without joint row-normalization.

Human-human routing is normalized only over human sources. A candidate robot
action produces an external forcing vector B_R(a)u_R. The uncalibrated action
therefore changes forced response / critical-mode loading but does not
artificially change the internal HumanSystem stability margin. Delta St is only
computed when action-conditioned changes in D, G, or P_HH are separately
identified from data.
"""
import numpy as np
from scipy.linalg import expm

hum=np.array([[0.,0.],[1.,0.],[2.,0.]])
D=np.diag([1.0,0.9,1.1]); G=np.diag([0.8,0.85,0.7])
GammaR=np.diag([0.75,0.9,0.7])  # illustrative robot-input gains, not human G
h_h=1.2; h_r=1.0

dd=np.linalg.norm(hum[:,None,:]-hum[None,:,:],axis=2)
K=np.exp(-.5*(dd/h_h)**2); np.fill_diagonal(K,0)
P=K/K.sum(1,keepdims=True)
J=-D+G@P
vals,R=np.linalg.eig(J); idx=np.argmax(np.real(vals)); lam=np.real(vals[idx]); r=np.real(R[:,idx])
valsL,L=np.linalg.eig(J.T); l=np.real(L[:,np.argmin(np.abs(valsL-lam))])
if r.sum()<0:r=-r
if l.sum()<0:l=-l
l=l/(l@r)
St=-lam
print('human-only St',St)
print('critical right',r)
print('critical left',l)

for name,pos in [('left',(0.4,.7)),('center',(1.,.7)),('right',(1.6,.7)),('far',(1.,1.5))]:
    kr=np.exp(-.5*(np.linalg.norm(hum-np.asarray(pos),axis=1)/h_r)**2)
    b=GammaR@kr
    crit=float(abs(l@b))
    steady=np.linalg.solve(-J,b)
    steady_norm=float(np.linalg.norm(steady))
    # unit step forcing; max state norm over 0..5 s
    peak=0.0
    for t in np.linspace(0,5,101):
        x=np.linalg.solve(-J,(np.eye(3)-expm(J*t))@b)
        peak=max(peak,float(np.linalg.norm(x)))
    print(name,'position',pos,'St',St,'critical_loading',crit,
          'steady_response_norm',steady_norm,'peak_step_response_norm_0_5s',peak,
          'k_HR',kr)


==> anc/julich_ews_baselines.py <==
#!/usr/bin/env python3
import argparse, glob, warnings, json
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor, as_completed
import numpy as np
from scipy.stats import wilcoxon, rankdata
import julich_operator_stress_test as op
warnings.filterwarnings('ignore')
DT=op.DT; W=op.W; N=op.N; STEP=op.STEP

def lag1_ac(x):
    x=np.asarray(x,float)
    if len(x)<4 or np.std(x[:-1])<1e-12 or np.std(x[1:])<1e-12: return np.nan
    return float(np.corrcoef(x[:-1],x[1:])[0,1])

def eval_run(path,h=1.4):
    fs,byf,ctimes=op.load(path); rng=np.random.default_rng(123); rows=[]; ntrain=17
    for end in range(W-1,len(fs),STEP):
        wf=fs[end-W+1:end+1]; common=set.intersection(*[set(byf[int(f)]) for f in wf])
        if len(common)<N: continue
        cohort=sorted(common,key=lambda u:byf[int(wf[-1])][u][0],reverse=True)[:N]
        S=[]; Ps=[]; speeds=[]
        for f in wf:
            vals=[byf[int(f)][u] for u in cohort]
            pos=np.array([[v[0],v[1]] for v in vals]); v=np.array([v[2] for v in vals])
            S.append(-v); speeds.append(v); Ps.append(op.pgeom(pos,h))
        S=np.asarray(S); Ps=np.asarray(Ps); speeds=np.asarray(speeds)
        mo,St,d,g=op.fit_struct(S,Ps,ntrain)
        ms,St_self,dself,_=op.fit_struct(S,Ps,ntrain,'self')
        # classical EWS on cohort mean speed, training data only
        cm=speeds[:ntrain].mean(axis=1)
        ac=lag1_ac(cm)
        tv=float(np.var(cm,ddof=1))
        # supplementary actor-wise EWS summaries
        ac_actor=np.nanmean([lag1_ac(speeds[:ntrain,j]) for j in range(N)])
        tv_actor=float(np.mean(np.var(speeds[:ntrain],axis=0,ddof=1)))
        t=fs[end]/25; H=4.; q0=np.sum((ctimes>=t-H)&(ctimes<t))/H; q1=np.sum((ctimes>=t)&(ctimes<t+H))/H
        drop=(q0-q1)/(q0+1e-9)
        rows.append(dict(frame=int(fs[end]),St=float(St),St_self=float(St_self),
                         ac1=float(ac),tempvar=float(tv),ac1_actor=float(ac_actor),tempvar_actor=float(tv_actor),
                         speed=float(speeds[-1].mean()),vstd=float(speeds[-1].std()),qprev=float(q0),drop=float(drop),
                         mse_obs=float(mo),mse_self=float(ms)))
    return Path(path).name,rows

def resid_rank(v,C):
    rv=rankdata(np.asarray(v,float)); return rv-C@np.linalg.lstsq(C,rv,rcond=None)[0]

def partial_corr(rows,target,controls):
    a=[r for r in rows if r['qprev']>=.5 and np.isfinite(r[target]) and all(np.isfinite(r[c]) for c in controls)]
    if len(a)<12:return np.nan
    y=rankdata([r['drop'] for r in a])
    C=np.column_stack([np.ones(len(a))]+[rankdata([r[c] for r in a]) for c in controls])
    ry=y-C@np.linalg.lstsq(C,y,rcond=None)[0]
    x=np.array([r[target] for r in a],float)
    # risk direction: lower St/self margin => higher risk; higher AC/variance => higher risk
    if target in ('St','St_self'): x=-x
    rx=resid_rank(x,C)
    return float(np.corrcoef(rx,ry)[0,1])

def summarize(allr):
    base=['speed','vstd','qprev']
    tests={
      'St | basic':('St',base),
      'St_self | basic':('St_self',base),
      'AC1 cohort-mean | basic':('ac1',base),
      'TempVar cohort-mean | basic':('tempvar',base),
      'AC1 actor-mean | basic':('ac1_actor',base),
      'TempVar actor-mean | basic':('tempvar_actor',base),
      'St | basic + St_self':('St',base+['St_self']),
      'St | basic + AC1 + TempVar':('St',base+['ac1','tempvar']),
      'St | basic + St_self + AC1 + TempVar':('St',base+['St_self','ac1','tempvar']),
      'St_self | basic + AC1 + TempVar':('St_self',base+['ac1','tempvar']),
      'AC1 | basic + St_self + TempVar':('ac1',base+['St_self','tempvar']),
      'TempVar | basic + St_self + AC1':('tempvar',base+['St_self','ac1']),
    }
    out={}
    for label,(t,c) in tests.items():
        vals=np.array([partial_corr(r,t,c) for r in allr.values()],float); vals=vals[np.isfinite(vals)]
        if len(vals):
            p=float(wilcoxon(vals,alternative='greater').pvalue)
            out[label]=dict(n=int(len(vals)),median=float(np.median(vals)),mean=float(np.mean(vals)),positive=int(np.sum(vals>0)),p=p,values=vals.tolist())
    return out

def main(pattern, output_dir=None, workers=6, h=1.4):
    files=sorted(glob.glob(pattern)); allr={}
    if not files:
        raise SystemExit(f'No trajectory files matched: {pattern}')
    with ProcessPoolExecutor(max_workers=workers) as ex:
        fut=[ex.submit(eval_run,f,h) for f in files]
        for z in as_completed(fut):
            name,r=z.result(); allr[name]=r; print(name,len(r),flush=True)
    out=summarize(allr)
    print('\n=== EWS BASELINES ===')
    for k,v in out.items():
        print(f"{k}: n={v['n']} median={v['median']:.6f} mean={v['mean']:.6f} positive={v['positive']}/{v['n']} p={v['p']:.9g}")
    if output_dir:
        outdir=Path(output_dir); outdir.mkdir(parents=True,exist_ok=True)
        with open(outdir/'ews_baseline_results.json','w') as f: json.dump(out,f,indent=2)
        import csv
        with open(outdir/'ews_windows_h14.csv','w',newline='') as f:
            w=csv.writer(f); w.writerow(['run','frame','St','St_self','ac1','tempvar','ac1_actor','tempvar_actor','speed','vstd','qprev','drop','mse_obs','mse_self'])
            for name,r in sorted(allr.items()):
                for x in r:w.writerow([name]+[x[k] for k in ['frame','St','St_self','ac1','tempvar','ac1_actor','tempvar_actor','speed','vstd','qprev','drop','mse_obs','mse_self']])

if __name__=='__main__':
    ap=argparse.ArgumentParser(description='Classical EWS baselines for the Juelich operator stress test.')
    ap.add_argument('pattern',help='trajectory glob, e.g. data/*.txt')
    ap.add_argument('--output-dir',default=None,help='optional directory for JSON/CSV outputs')
    ap.add_argument('--workers',type=int,default=6)
    ap.add_argument('--h',type=float,default=1.4)
    a=ap.parse_args(); main(a.pattern,a.output_dir,a.workers,a.h)


==> anc/julich_matched_state_robust.py <==
#!/usr/bin/env python3
"""Juelich bottleneck relational-state robustness test.

Primary test: match local moments on density, mean speed, flow, AND speed
dispersion. Then compare nearest-neighbour speed disagreement for future-calm
vs future-breakdown states. Inference is repeated at the run level to avoid
counting adjacent windows as independent replicates.

Sensitivity: subtract the exact expected neighbour disagreement under random
reassignment of the same speeds to the same positions. This preserves the
entire marginal speed distribution and changes only relational arrangement.
"""
import argparse, glob
from pathlib import Path
import numpy as np
from scipy.spatial import cKDTree
from scipy.stats import mannwhitneyu, wilcoxon

DT=1/25

def load_states(path, cell=2.0):
    d=np.loadtxt(path,comments='#')
    ids,fr,x,y=d[:,0].astype(int),d[:,1].astype(int),d[:,2],d[:,3]
    sp=np.zeros(len(d))
    for uid in np.unique(ids):
        m=np.where(ids==uid)[0]; o=m[np.argsort(fr[m])]
        if len(o)>2:
            sp[o]=np.hypot(np.gradient(x[o],DT),np.gradient(y[o],DT))
    frames=np.unique(fr); snap={f:np.where(fr==f)[0] for f in frames}
    xmin,ymin=x.min(),y.min(); cell_ts={}
    for f in frames[::5]:
        idx=snap[f]; pts=np.stack([x[idx],y[idx]],1); V=sp[idx]
        bx=np.floor((pts[:,0]-xmin)/cell+1e-12).astype(int)
        by=np.floor((pts[:,1]-ymin)/cell+1e-12).astype(int)
        bins=np.stack([bx,by],1)
        uniq,inv,counts=np.unique(bins,axis=0,return_inverse=True,return_counts=True)
        for uidx in np.lexsort((uniq[:,1],uniq[:,0])):
            if counts[uidx]<5: continue
            m=inv==uidx; s=V[m]; pp=pts[m]
            dd=np.linalg.norm(pp[:,None]-pp[None,:,:] if False else pp[:,None]-pp[None,:],axis=2)
            np.fill_diagonal(dd,np.inf); nn=np.argmin(dd,axis=1)
            vgrad=np.abs(s-s[nn]).mean()
            n=len(s); pair=np.abs(s[:,None]-s[None,:])
            expected_random=pair.sum()/(n*(n-1))
            rel=vgrad-expected_random
            bxi,byi=uniq[uidx]; key=(round(xmin+bxi*cell),round(ymin+byi*cell))
            cell_ts.setdefault(key,{})[f]=(n,s.mean(),s.std(),vgrad,rel)
    rows=[]
    for key,ts in cell_ts.items():
        tk=sorted(ts)
        for i,t in enumerate(tk):
            dens,vm,vs,vg,rel=ts[t]
            if vm<.1: continue
            fut=[ts[tk[j]][1] for j in range(i+1,min(i+16,len(tk)))]
            if len(fut)<3: continue
            rows.append((t,dens,vm,vm*dens,vs,vg,rel,(vm-min(fut))/vm))
    return np.asarray(rows,float)

def match(a,tol=.3):
    # frame,density,mean speed,flow,speed std,vgrad,relational residual,future drop
    cols=[a[:,1],a[:,2],a[:,3],a[:,4]]
    z=lambda v:(v-v.mean())/(v.std()+1e-9)
    key=np.stack([z(v) for v in cols],1); tree=cKDTree(key); pairs=[]
    drop=a[:,7]
    for i in range(len(a)):
        if drop[i]>=.3: continue
        dd,idx=tree.query(key[i],k=min(60,len(a)))
        for pos,j in enumerate(np.atleast_1d(idx)[1:],1):
            if np.atleast_1d(dd)[pos]>=tol: break
            if drop[j]>.7:
                pairs.append((i,int(j))); break
    return pairs

def exact_signflip_mean(e):
    e=np.asarray(e,float); n=len(e); real=e.mean(); total=1<<n; ge=0
    for start in range(0,total,50000):
        vals=np.arange(start,min(total,start+50000),dtype=np.uint32)
        bits=((vals[:,None]>>np.arange(n))&1); signs=bits*2-1
        ge += np.sum((signs*e).mean(1)>=real-1e-15)
    return ge/total

def bootstrap_ci(e,n=50000,seed=1):
    e=np.asarray(e); rng=np.random.default_rng(seed)
    m=e[rng.integers(0,len(e),size=(n,len(e)))].mean(1)
    return np.quantile(m,[.025,.5,.975])

def main(pattern):
    runs=[]; all_rob=[]; all_fra=[]
    for f in sorted(glob.glob(pattern)):
        a=load_states(f); pairs=match(a)
        if len(pairs)<5: continue
        ri=np.array([i for i,j in pairs]); fi=np.array([j for i,j in pairs])
        dvg=a[fi,5]-a[ri,5]; drel=a[fi,6]-a[ri,6]
        runs.append((Path(f).name,len(pairs),dvg.mean(),drel.mean()))
        all_rob.extend(a[ri,5]); all_fra.extend(a[fi,5])
    print('informative runs:',len(runs),'matched pairs:',sum(r[1] for r in runs))
    rob=np.asarray(all_rob); fra=np.asarray(all_fra)
    print('pooled fragile/robust vgrad:',fra.mean(),rob.mean(),'MW p=',mannwhitneyu(fra,rob,alternative='greater').pvalue)
    for label,k in [('vgrad',2),('marginal-controlled residual',3)]:
        e=np.array([r[k] for r in runs]); ci=bootstrap_ci(e)
        print(label)
        print('  mean delta:',e.mean(),'median:',np.median(e),'positive:',int((e>0).sum()),'/',len(e))
        print('  run-bootstrap 95% CI:',ci)
        print('  exact sign-flip p:',exact_signflip_mean(e))
        print('  Wilcoxon p:',wilcoxon(e,alternative='greater').pvalue)

if __name__=='__main__':
    ap=argparse.ArgumentParser(); ap.add_argument('pattern',help='glob, e.g. bottleneck/*.txt')
    args=ap.parse_args(); main(args.pattern)


==> anc/julich_operator_stress_test.py <==
#!/usr/bin/env python3
"""Causal Juelich-2021 operator stress test for BEHAVE.

Primary configuration:
- trajectories sampled at 5 Hz;
- 5 s causal windows;
- stable cohort of six front-most pedestrians present for the whole window;
- state s_i = -speed_i, centered on the training portion of the trailing window;
- proximity-only Gaussian routing P (bandwidth h, default 1.4 m);
- constrained per-actor fit ds_i/dt = -d_i s_i + g_i(Ps)_i;
- blocked holdout inside each trailing window;
- P ablations: self-only, uniform routing, time-shuffled routing;
- independent future outcome: crossing throughput through x=0.

The script also runs a direct linear-operator tau test. It is a stress test, not
an uncertainty-aware errors-in-variables estimator.
"""
import argparse, glob, warnings
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor, as_completed
import numpy as np
from scipy.optimize import lsq_linear
from scipy.stats import wilcoxon, rankdata
from scipy.linalg import logm
warnings.filterwarnings('ignore')
DT=.2; W=25; N=6; STEP=5

def load(path):
    # Files are ordered by pedestrian id and then frame.  Use contiguous-id
    # segments and a frame lookup rather than repeated np.where scans; this is
    # exactly equivalent to the public trajectory parsing but much faster on
    # the multi-million-row runs.
    d=np.loadtxt(path,comments='#'); ids=d[:,0].astype(int); fr=d[:,1].astype(int); x=d[:,2]; y=d[:,3]
    sp=np.zeros(len(d)); uids,starts,counts=np.unique(ids,return_index=True,return_counts=True)
    crossing=[]
    for uid,st,ct in zip(uids,starts,counts):
        sl=slice(st,st+ct); ff=fr[sl]; xx=x[sl]; yy=y[sl]
        if ct>2: sp[sl]=np.hypot(np.gradient(xx,1/25),np.gradient(yy,1/25))
        k=np.where((xx[:-1]<0)&(xx[1:]>=0))[0]
        if len(k):
            q=k[0]; a=(0-xx[q])/(xx[q+1]-xx[q]) if xx[q+1]!=xx[q] else 0
            crossing.append((ff[q]+a*(ff[q+1]-ff[q]))/25)
    allf=np.unique(fr); fs=allf[::5].astype(int)
    lookup=np.zeros(int(allf.max())+1,dtype=bool); lookup[fs]=True
    idx=np.nonzero(lookup[fr])[0]; order=idx[np.argsort(fr[idx],kind='stable')]
    sf=fr[order]; cuts=np.r_[0,np.flatnonzero(np.diff(sf))+1,len(order)]
    byf={}
    for a,b in zip(cuts[:-1],cuts[1:]):
        oo=order[a:b]; f=int(fr[oo[0]])
        byf[f]={int(ids[ii]):(x[ii],y[ii],sp[ii]) for ii in oo}
    return fs,byf,np.asarray(sorted(crossing))

def pgeom(pos,h):
    dd=np.linalg.norm(pos[:,None,:]-pos[None,:,:],axis=2)
    K=np.exp(-.5*(dd/h)**2); np.fill_diagonal(K,0); rs=K.sum(1,keepdims=True)
    return np.divide(K,rs,out=np.zeros_like(K),where=rs>1e-12)

def _nnls_1(x,y):
    den=float(x@x)
    return max(float(x@y)/(den+1e-15),0.0)

def _nnls_2(X,y):
    # Exact NNLS solution for two regressors: unconstrained interior plus the
    # two one-dimensional boundary faces and the origin.
    xtx=X.T@X; xty=X.T@y
    try: b=np.linalg.solve(xtx,xty)
    except np.linalg.LinAlgError: b=np.linalg.lstsq(X,y,rcond=None)[0]
    cand=[]
    if np.all(b>=0): cand.append(b)
    b0=np.array([_nnls_1(X[:,0],y),0.0]); cand.append(b0)
    b1=np.array([0.0,_nnls_1(X[:,1],y)]); cand.append(b1)
    cand.append(np.zeros(2))
    err=[np.sum((y-X@q)**2) for q in cand]
    return cand[int(np.argmin(err))]

def fit_struct(S,Ps,ntrain,kind='obs'):
    mu=S[:ntrain].mean(0); Xs=S-mu; ds=np.diff(Xs,axis=0)/DT; n=S.shape[1]
    tr=np.arange(ntrain-1); te=np.arange(ntrain-1,len(ds)); d=np.zeros(n); g=np.zeros(n); pred=np.zeros_like(ds)
    # Precompute P(t)s(t) once per window.
    neigh_all=np.einsum('tij,tj->ti',Ps[:-1],Xs[:-1]) if kind!='self' else None
    for i in range(n):
        if kind=='self':
            x=-Xs[:-1,i]; coef=_nnls_1(x[tr],ds[tr,i]); d[i]=coef; pred[:,i]=x*coef
        else:
            X=np.c_[-Xs[:-1,i],neigh_all[:,i]]; coef=_nnls_2(X[tr],ds[tr,i]); d[i],g[i]=coef; pred[:,i]=X@coef
    mse=np.mean((ds[te]-pred[te])**2)
    Pbar=np.mean(Ps[:ntrain],axis=0) if kind!='self' else np.zeros((n,n))
    J=-np.diag(d)+np.diag(g)@Pbar; St=-np.max(np.real(np.linalg.eigvals(J)))
    return mse,St,d,g

def A_lag(S,lag,ridge=.2):
    S=S-S.mean(0,keepdims=True); X=S[:-lag]; Y=S[lag:]; n=S.shape[1]
    sc=np.trace(X.T@X)/max(n,1); lam=ridge*(sc/max(len(X),1)+1e-9)
    return (Y.T@X)@np.linalg.inv(X.T@X+lam*np.eye(n))

def eval_run(path,h=1.4):
    fs,byf,ctimes=load(path); Pu=np.ones((N,N))/(N-1); np.fill_diagonal(Pu,0)
    rng=np.random.default_rng(123); rows=[]; tau=[]; ntrain=17
    for end in range(W-1,len(fs),STEP):
        wf=fs[end-W+1:end+1]; common=set.intersection(*[set(byf[int(f)]) for f in wf])
        if len(common)<N: continue
        cohort=sorted(common,key=lambda u:byf[int(wf[-1])][u][0],reverse=True)[:N]
        S=[]; Ps=[]; speeds=[]
        for f in wf:
            vals=[byf[int(f)][u] for u in cohort]; pos=np.array([[v[0],v[1]] for v in vals]); v=np.array([v[2] for v in vals])
            S.append(-v); speeds.append(v); Ps.append(pgeom(pos,h))
        S=np.asarray(S); Ps=np.asarray(Ps); Puni=np.repeat(Pu[None,:,:],W,0); Psh=Ps[rng.permutation(W)]
        mo,St,d,g=fit_struct(S,Ps,ntrain); ms,_,_,_=fit_struct(S,Ps,ntrain,'self'); mu,Stu,_,_=fit_struct(S,Puni,ntrain); msh,_,_,_=fit_struct(S,Psh,ntrain)
        # 4 s throughput drop around window end; require established past flow later in aggregate
        t=fs[end]/25; H=4.; q0=np.sum((ctimes>=t-H)&(ctimes<t))/H; q1=np.sum((ctimes>=t)&(ctimes<t+H))/H
        drop=(q0-q1)/(q0+1e-9)
        rows.append(dict(frame=int(fs[end]),mse_obs=mo,mse_self=ms,mse_uni=mu,mse_sh=msh,St=St,St_uni=Stu,
                         heter=float(np.std(d-g)),speed=float(np.mean(speeds[-1])),vstd=float(np.std(speeds[-1])),qprev=float(q0),drop=float(drop)))
        A1=A_lag(S,1); tr={}
        for lag in [2,3,5]:
            A=A_lag(S,lag); tr[f'r{lag}']=float(np.linalg.norm(A-np.linalg.matrix_power(A1,lag),'fro')/(np.linalg.norm(A,'fro')+1e-12))
        for lag in [1,2,3,5]:
            J=logm(A_lag(S,lag))/(lag*DT); tr[f'im{lag}']=float(np.linalg.norm(np.imag(J))/(np.linalg.norm(np.real(J))+1e-12))
            tr[f'st{lag}']=float(-np.max(np.real(np.linalg.eigvals(np.real(J)))))
        tau.append(tr)
    return Path(path).name,rows,tau

def partial_spearman(rows):
    # risk=-St vs future throughput drop, controlling speed, speed std, current throughput
    a=[r for r in rows if r['qprev']>=.5]
    if len(a)<12:return np.nan
    def ranks(v): return rankdata(np.asarray(v))
    x=ranks([-r['St'] for r in a]); y=ranks([r['drop'] for r in a])
    C=np.column_stack([np.ones(len(a)),ranks([r['speed'] for r in a]),ranks([r['vstd'] for r in a]),ranks([r['qprev'] for r in a])])
    rx=x-C@np.linalg.lstsq(C,x,rcond=None)[0]; ry=y-C@np.linalg.lstsq(C,y,rcond=None)[0]
    return float(np.corrcoef(rx,ry)[0,1])

def main(pattern,h,workers):
    files=sorted(glob.glob(pattern)); allr={}; allt={}
    with ProcessPoolExecutor(max_workers=workers) as ex:
        for fu in as_completed([ex.submit(eval_run,f,h) for f in files]):
            name,r,t=fu.result(); allr[name]=r; allt[name]=t
    print('runs',len(allr),'bandwidth',h)
    for base in ['self','uni','sh']:
        e=[]
        for r in allr.values():
            a=np.array([x['mse_obs'] for x in r]); b=np.array([x['mse_'+base] for x in r])
            e.append(np.mean((b-a)/(b+1e-12)))
        print('observed P vs',base,'mean relative improvement',np.mean(e),'median',np.median(e),'positive',sum(np.array(e)>0),'/',len(e),'Wilcoxon p',wilcoxon(e,alternative='greater').pvalue)
    cor=[]
    for r in allr.values():
        htr=np.array([x['heter'] for x in r]); dst=np.array([abs(x['St']-x['St_uni']) for x in r])
        cor.append(np.corrcoef(htr,dst)[0,1])
    print('heterogeneity vs |St(P)-St(uniform)|: median run correlation',np.nanmedian(cor),'positive',sum(np.array(cor)>0),'/',len(cor),'Wilcoxon p',wilcoxon(cor,alternative='greater').pvalue)
    prs=np.array([partial_spearman(r) for r in allr.values()]); prs=prs[np.isfinite(prs)]
    print('4 s future throughput drop, partial Spearman(-St, drop | speed, speed_std, current throughput): median',np.median(prs),'mean',np.mean(prs),'positive',sum(prs>0),'/',len(prs),'Wilcoxon p',wilcoxon(prs,alternative='greater').pvalue)
    for lag in [2,3,5]:
        vals=[np.median([q[f'r{lag}'] for q in t]) for t in allt.values() if t]
        print('tau residual lag',lag,'median run-median',np.median(vals))
    for lag in [1,2,3,5]:
        vals=[np.median([q[f'im{lag}'] for q in t]) for t in allt.values() if t]
        print('logm imaginary/real lag',lag,'median run-median',np.median(vals))

if __name__=='__main__':
    ap=argparse.ArgumentParser(); ap.add_argument('pattern'); ap.add_argument('--h',type=float,default=1.4); ap.add_argument('--workers',type=int,default=5)
    a=ap.parse_args(); main(a.pattern,a.h,a.workers)


==> anc/make_figures.py <==
"""
Generates two real, computed figures for the Model Theorem section (Section 4)
of BEHAVE v2 -- not schematic/illustrative cartoons, but plots produced directly
from the same frozen-family construction as verify_theorem.py, using the exact
numbers that back the theorem's numerical verification.

Figure 1 (behave_theorem_convergence.pdf):
    Quantitative proof plot. log-log St*E[T] vs St for the frozen family
    (converges to analytic C=0.5), overlaid with the Jordan-block negative
    control (exponent 3, not 1) to make the load-bearing role of the simple-
    eigenvalue assumption visible in one picture.

Figure 2 (behave_theorem_geometry.pdf):
    Geometric figure. Real stationary covariance ellipses (from solving the
    same Lyapunov equation used in the proof), projected onto the 2D plane
    spanned by the critical eigenvector r1 and the next-slowest mode r2, at
    decreasing St. Shows the state cloud elongating specifically along the
    critical direction as St -> 0 -- the literal geometric content of the
    divergence theorem, not a drawn schematic.

Palette: sequential single-hue blue ramp (dataviz skill default) for the
St-ordered series in Figure 2, light->dark as St decreases; categorical slot-2
orange for the Jordan negative control in Figure 1 (distinct hue, dashed line,
so the pair survives both CVD and grayscale/print conversion).
"""
import numpy as np
from scipy.linalg import solve_lyapunov
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Ellipse
import matplotlib.font_manager as fm

# ----------------------------------------------------------------------
# Palette (dataviz skill defaults)
# ----------------------------------------------------------------------
INK_PRIMARY = "#0b0b0b"
INK_SECONDARY = "#52514e"
INK_MUTED = "#898781"
GRID = "#e1e0d9"
BASELINE = "#c3c2b7"
SURFACE = "#fcfcfb"
SEQ_BLUE = ["#9ec5f4", "#5598e7", "#256abf", "#104281"]  # steps 200,350,500,650 light->dark
CAT_ORANGE = "#eb6834"  # categorical slot 2

plt.rcParams.update({
    # TrueType (42) rather than Type 3 fonts: Type 3 is a common
    # rejection/nitpick point for camera-ready and arXiv submissions.
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "font.family": "sans-serif",
    "font.sans-serif": ["DejaVu Sans", "Arial", "Helvetica"],
    "axes.edgecolor": BASELINE,
    "axes.labelcolor": INK_PRIMARY,
    "text.color": INK_PRIMARY,
    "xtick.color": INK_MUTED,
    "ytick.color": INK_MUTED,
    "figure.facecolor": SURFACE,
    "axes.facecolor": SURFACE,
    "savefig.facecolor": SURFACE,
})

# ----------------------------------------------------------------------
# Same frozen-family construction as verify_theorem.py
# ----------------------------------------------------------------------
def frozen_family(n, rng):
    A = rng.standard_normal((n, n))
    A = 0.5 * (A + A.T)
    _, V = np.linalg.eigh(A)
    mu_rest = -np.abs(rng.standard_normal(n - 1)) - 1.0
    def J_of(St):
        w = np.concatenate([mu_rest, [-St]])
        return V @ np.diag(w) @ V.T, V
    return J_of, mu_rest

def stationary_Sigma(J, Sigma_noise):
    return solve_lyapunov(J, -Sigma_noise)

n = 5
rng = np.random.default_rng(42)
Q = np.eye(n)
Sigma_noise = np.eye(n)

St_values = np.array([0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625,
                       0.003125, 0.0015625, 0.00078125, 0.000390625])

J_of, mu_rest = frozen_family(n, rng)

ET_frozen = []
for St in St_values:
    J, V = J_of(St)
    Sigma_x = stationary_Sigma(J, Sigma_noise)
    ET_frozen.append(np.trace(Q @ Sigma_x))
ET_frozen = np.array(ET_frozen)

# tail fit (last 5 points), matches verify_theorem.py
logs_tail = np.log(St_values[-5:]); logT_tail = np.log(ET_frozen[-5:])
A = np.vstack([logs_tail, np.ones_like(logs_tail)]).T
p_fit, logC = np.linalg.lstsq(A, logT_tail, rcond=None)[0]
C_fit = np.exp(logC)

# Jordan negative control
def make_jordan_J(St_target):
    return np.array([[-St_target, 1.0], [0.0, -St_target]])

St_values2 = np.array([0.4, 0.2, 0.1, 0.05, 0.025])
ET_jordan = []
for St in St_values2:
    J = make_jordan_J(St)
    Sigma_x = stationary_Sigma(J, np.eye(2))
    ET_jordan.append(np.trace(np.eye(2) @ Sigma_x))
ET_jordan = np.array(ET_jordan)
logs_j = np.log(St_values2); logT_j = np.log(ET_jordan)
Aj = np.vstack([logs_j, np.ones_like(logs_j)]).T
p_fit_j, logC_j = np.linalg.lstsq(Aj, logT_j, rcond=None)[0]

# ========================================================================
# FIGURE 1: quantitative convergence plot (log-log)
# ========================================================================
fig, ax = plt.subplots(figsize=(5.6, 4.2), dpi=200)

ax.loglog(St_values, ET_frozen, "o-", color=SEQ_BLUE[2], lw=1.6, ms=5,
          markerfacecolor=SEQ_BLUE[2], markeredgecolor=SURFACE, markeredgewidth=0.6,
          label=r"Frozen family: $\mathbb{E}[T]$, fitted slope $-%.3f$" % (-p_fit))

# theoretical asymptote C/St
St_line = np.geomspace(St_values.min(), St_values.max(), 50)
ax.loglog(St_line, 0.5 / St_line, "--", color=INK_MUTED, lw=1.1,
          label=r"Theory: $C/\mathrm{St}$, $C=0.5$")

# Jordan negative control on secondary set of points, same axes, distinct hue+dash
ax.loglog(St_values2, ET_jordan, "s--", color=CAT_ORANGE, lw=1.4, ms=5,
          markerfacecolor=CAT_ORANGE, markeredgecolor=SURFACE, markeredgewidth=0.6,
          label=r"Jordan block (negative control), slope $-%.2f$ (theory $-3$)" % (-p_fit_j))

ax.set_xlabel(r"Stability margin $\mathrm{St}$")
ax.set_ylabel(r"$\mathbb{E}[T] = \mathrm{Tr}(Q\Sigma_x)$")
ax.set_title("Divergence of a quadratic observable near the stability boundary", fontsize=10.5, color=INK_PRIMARY, pad=10)
ax.grid(True, which="both", color=GRID, lw=0.6, alpha=0.9)
ax.spines[["top", "right"]].set_visible(False)
ax.tick_params(length=3)
leg = ax.legend(frameon=False, fontsize=8, loc="upper right")
for text in leg.get_texts():
    text.set_color(INK_SECONDARY)

fig.tight_layout()
fig.savefig("behave_theorem_convergence.pdf")
fig.savefig("behave_theorem_convergence.png", dpi=220)
plt.close(fig)

# ========================================================================
# FIGURE 2: geometric figure -- covariance ellipses in the (r1, r2) plane
#
# Small multiples, not one overlaid panel: the point of the figure is that
# the extent along the critical mode r1 grows by ~two orders of magnitude
# over this St range (as predicted, ~1/St for the variance, so ~1/sqrt(St)
# for the 2-sigma半-axis), which cannot be shown honestly on one shared
# linear frame. Each panel is scaled to its own ellipse; the x-range (non-
# critical mode r2) is held IDENTICAL across all four panels, so the growth
# is visible directly in the y-axis tick numbers, panel to panel.
# ========================================================================
St_geo = [0.2, 0.05, 0.0125, 0.003125]
colors = SEQ_BLUE

idx_r2 = np.argmax(mu_rest)  # least-negative non-critical mode

fig2, axes2 = plt.subplots(1, 4, figsize=(11.5, 3.4), dpi=200)

# fixed x-range from the r2 (non-critical) extent at the LARGEST St (representative, ~O(1) for all St)
J0, V0 = J_of(St_geo[0])
Sigma0 = stationary_Sigma(J0, Sigma_noise)
r2_var0 = (V0[:, idx_r2] @ Sigma0 @ V0[:, idx_r2])
x_half = 1.4 * 2 * np.sqrt(r2_var0)

height0 = None  # St=0.2 reference size, fixed in absolute data units, redrawn (shrinking-looking) in later panels

for ax, St, col in zip(axes2, St_geo, colors):
    J, V = J_of(St)
    Sigma_x = stationary_Sigma(J, Sigma_noise)
    r1 = V[:, -1]
    r2 = V[:, idx_r2]
    # r1 and r2 are orthonormal eigenvectors of the symmetric J, and the noise
    # is isotropic, so Sigma_x is diagonal in this basis (up to float noise):
    # read the two variances directly, no PCA/rotation needed.
    var_r2 = float(r2 @ Sigma_x @ r2)
    var_r1 = float(r1 @ Sigma_x @ r1)
    width, height = 2 * 2 * np.sqrt(var_r2), 2 * 2 * np.sqrt(var_r1)  # 2-sigma extents (x=r2, y=r1)

    ell = Ellipse((0, 0), width=width, height=height, angle=0,
                  facecolor=col, edgecolor=INK_PRIMARY, linewidth=0.8, alpha=0.75, zorder=2)
    ax.add_patch(ell)

    if height0 is None:
        height0, width0 = height, width
    else:
        ref = Ellipse((0, 0), width=width0, height=height0, angle=0,
                      facecolor="none", edgecolor=CAT_ORANGE, linewidth=1.1,
                      linestyle=(0, (3, 2)), zorder=3)
        ax.add_patch(ref)

    y_half = 0.62 * height
    ax.set_xlim(-x_half, x_half)
    ax.set_ylim(-y_half, y_half)
    ax.axhline(0, color=BASELINE, lw=0.6, zorder=1)
    ax.axvline(0, color=BASELINE, lw=0.6, zorder=1)
    ax.set_title(rf"$\mathrm{{St}}={St}$" + "\n" + rf"2$\sigma_{{r_1}}\!\approx\!{height/2:.1f}$",
                 fontsize=9, color=INK_PRIMARY, pad=6)
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(True, color=GRID, lw=0.5, alpha=0.7)
    ax.tick_params(length=3, labelsize=7.5)
    if ax is axes2[0]:
        ax.set_ylabel(r"critical mode $r_1$", fontsize=8.5)
    ax.set_xlabel(r"$r_2$", fontsize=8.5)

fig2.suptitle(r"Stationary state cloud (2$\sigma$ contour) as $\mathrm{St}\to 0$"
              " — dashed orange: fixed St=0.2 reference size in each panel",
              fontsize=10.5, color=INK_PRIMARY, y=1.04)

fig2.tight_layout()
fig2.savefig("behave_theorem_geometry.pdf", bbox_inches="tight")
fig2.savefig("behave_theorem_geometry.png", dpi=220, bbox_inches="tight")
plt.close(fig2)

print("Figure 1 (convergence): fitted exponent", -p_fit, "C_fit", C_fit)
print("Figure 2 (geometry): St values plotted", St_geo)
print("Done.")


==> anc/verify_theorem.py <==
#!/usr/bin/env python3
"""Deterministic numerical checks for the BEHAVE model theorem.

This script reproduces the frozen-family table/caption used in the paper,
a pointwise robustness check, an Euler--Maruyama discretization sanity check,
the defective Jordan negative control, the non-normal cross-diffusion check,
and a reducible semisimple sanity check.
"""
import numpy as np
from scipy.linalg import solve_lyapunov, solve_discrete_lyapunov


def stationary_T(J, Sigma_noise, Q):
    Sigma = solve_lyapunov(J, -Sigma_noise)
    return float(np.trace(Q @ Sigma)), Sigma


def frozen_family(n, rng):
    A = rng.standard_normal((n, n))
    A = 0.5 * (A + A.T)
    _, V = np.linalg.eigh(A)
    mu_rest = -np.abs(rng.standard_normal(n - 1)) - 1.0

    def J_of(St):
        w = np.concatenate([mu_rest, [-St]])
        return V @ np.diag(w) @ V.T, V

    return J_of, mu_rest


def loglog_fit(St, ET, tail=None):
    if tail is not None:
        St, ET = St[-tail:], ET[-tail:]
    X = np.column_stack([np.log(St), np.ones(len(St))])
    beta = np.linalg.lstsq(X, np.log(ET), rcond=None)[0]
    pred = X @ beta
    r2 = 1 - np.sum((np.log(ET) - pred) ** 2) / np.sum((np.log(ET) - np.log(ET).mean()) ** 2)
    return float(-beta[0]), float(np.exp(beta[1])), float(r2)


# ---------------------------------------------------------------------
# 1) Frozen convergent family used in the paper and figures.
# ---------------------------------------------------------------------
n = 5
Q = np.eye(n)
Sigma_noise = np.eye(n)
rng = np.random.default_rng(42)
J_of, mu_rest = frozen_family(n, rng)
St_values = np.array([0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625,
                      0.003125, 0.0015625, 0.00078125, 0.000390625])
ET = np.array([stationary_T(J_of(St)[0], Sigma_noise, Q)[0] for St in St_values])
p_tail, C_fit, r2_tail = loglog_fit(St_values, ET, tail=5)

print('=== Frozen convergent family (paper table / Figure 2 construction) ===')
print(f"{'St':>14} {'E[T]':>14} {'St*E[T]':>12}")
for St, val in zip(St_values, ET):
    print(f'{St:14.9g} {val:14.7f} {St*val:12.7f}')
print(f'tail-fit exponent (last 5): {p_tail:.6f}; R^2={r2_tail:.9f}; fitted prefactor={C_fit:.6f}')
print(f'last St*E[T]={St_values[-1]*ET[-1]:.7f}; analytic C=0.5')


# ---------------------------------------------------------------------
# 2) Pointwise robustness check: fresh symmetric family at each St.
# Not a convergent family; included only as a sanity check.
# ---------------------------------------------------------------------
rng_pt = np.random.default_rng(3)
ET_pt = []
for St in St_values:
    A = rng_pt.standard_normal((n, n))
    A = 0.5 * (A + A.T)
    _, V = np.linalg.eigh(A)
    mu = -np.abs(rng_pt.standard_normal(n - 1)) - 1.0
    J = V @ np.diag(np.concatenate([mu, [-St]])) @ V.T
    ET_pt.append(stationary_T(J, Sigma_noise, Q)[0])
ET_pt = np.asarray(ET_pt)
p_pt, C_pt, r2_pt = loglog_fit(St_values, ET_pt, tail=5)
print('\n=== Pointwise robustness (fresh symmetric matrix at each St) ===')
print(f'last St*E[T]={St_values[-1]*ET_pt[-1]:.7f}; tail exponent={p_pt:.6f}; R^2={r2_pt:.9f}; fitted prefactor={C_pt:.6f}')


# ---------------------------------------------------------------------
# 3) Euler--Maruyama discretization covariance check.
# x_{k+1}=(I+J dt)x_k + sqrt(dt) eta_k.  Its exact discrete stationary
# covariance should converge to the continuous Lyapunov covariance.
# ---------------------------------------------------------------------
dt = 0.01
print('\n=== Euler--Maruyama discretization covariance check (dt=0.01) ===')
for St in [0.2, 0.05]:
    J, _ = J_of(St)
    ET_cont, _ = stationary_T(J, Sigma_noise, Q)
    A = np.eye(n) + dt * J
    S_disc = solve_discrete_lyapunov(A, dt * Sigma_noise)
    ET_disc = float(np.trace(Q @ S_disc))
    rel = abs(ET_disc - ET_cont) / ET_cont
    print(f'St={St:.3f} continuous={ET_cont:.7f} discrete={ET_disc:.7f} rel.err={rel:.4%}')


# ---------------------------------------------------------------------
# 4) Defective Jordan negative control.
# ---------------------------------------------------------------------
def make_jordan_J(St):
    return np.array([[-St, 1.0], [0.0, -St]])

St_j = np.array([0.4, 0.2, 0.1, 0.05, 0.025])
ET_j = np.array([stationary_T(make_jordan_J(St), np.eye(2), np.eye(2))[0] for St in St_j])
p_j, _, r2_j = loglog_fit(St_j, ET_j)
print('\n=== Defective 2x2 Jordan block (negative control) ===')
for St, val in zip(St_j, ET_j):
    print(f'St={St:8.5f} E[T]={val:12.4f}')
print(f'fitted exponent={p_j:.4f}; R^2={r2_j:.6f}; theory=3')


# ---------------------------------------------------------------------
# 5) Non-normal family with substantial cross-diffusion.
# ---------------------------------------------------------------------
V_nn = np.array([[1.00, 0.90, 0.20, 0.10],
                 [0.00, 1.00, 0.85, 0.30],
                 [0.00, 0.00, 1.00, 0.80],
                 [0.05, 0.10, 0.00, 1.00]])
Vi_nn = np.linalg.inv(V_nn)
Q_nn = np.eye(4)
Sig_nn = np.eye(4)
r0 = V_nn[:, 0] / (Vi_nn[0] @ V_nn[:, 0])
l0 = Vi_nn[0]
C_nn = (l0 @ Sig_nn @ l0) * (r0 @ Q_nn @ r0) / 2
Pi1 = np.outer(r0, l0)
Pi_perp = np.eye(4) - Pi1
cross = np.linalg.norm(Pi1 @ Sig_nn @ Pi_perp.T)
print('\n=== Non-normal family with cross-diffusion ===')
print(f'limiting C={C_nn:.4f}; ||Pi_1 Sigma (Pi_1^perp)^T||={cross:.4f}')
print(f"{'St':>14} {'E[T]':>14} {'St*E[T]':>12} {'E[T]-C/St':>14}")
for eps in [0.2, 0.05, 0.0125, 0.003125, 7.8125e-4, 1.953125e-4]:
    J = V_nn @ np.diag([-eps, -1.5, -2.5, -3.5]) @ Vi_nn
    val, _ = stationary_T(J, Sig_nn, Q_nn)
    rem = val - C_nn / eps
    print(f'{eps:14.7g} {val:14.4f} {eps*val:12.5f} {rem:14.4f}')


# ---------------------------------------------------------------------
# 6) Reducible block-diagonal topology: repeated but semisimple leader.
# ---------------------------------------------------------------------
def block_P(n_block, rng):
    K = rng.random((n_block, n_block))
    np.fill_diagonal(K, 0)
    return K / K.sum(axis=1, keepdims=True)

rng_red = np.random.default_rng(1)
nb = 3
P1 = block_P(nb, rng_red)
P2 = block_P(nb, rng_red)
P_red = np.block([[P1, np.zeros((nb, nb))], [np.zeros((nb, nb)), P2]])
nr = 2 * nb
St_r = np.array([0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625, 0.003125, 0.0015625, 0.00078125])
ET_r = []
for St in St_r:
    J = -np.eye(nr) + (1.0 - St) * P_red
    ET_r.append(stationary_T(J, np.eye(nr), np.eye(nr))[0])
ET_r = np.asarray(ET_r)
p_rt, _, r2_rt = loglog_fit(St_r, ET_r, tail=5)
Jc = -np.eye(nr) + (1.0 - St_r[-1]) * P_red
w = np.linalg.eigvals(Jc); lead = w[np.argmax(w.real)]
geom = nr - np.linalg.matrix_rank(Jc - lead * np.eye(nr), tol=1e-9)
print('\n=== Reducible topology: semisimple repeated leading eigenvalue ===')
print(f'leading-eigenvalue geometric multiplicity={geom}')
print(f'tail exponent={p_rt:.4f}; R^2={r2_rt:.6f} (simple-case theory=1; defective theory=3)')

